Rigidity of non-maximal torus actions, unipotent quantitative recurrence, and Diophantine approximations

We present a new argument in the study of positive entropy measures for higher rank diagonalisable actions. The argument relies on a quantitative form of recurrence along unipotent directions (that are not known to preserve the measure). Using this argument we prove a classification of positive entropy measures for any higher rank action on an irreducible arithmetic quotient of a form of $SL_2$. We also provide an Adelic version of this classification result where no entropy assumption is needed. These results can also be used to prove new results regarding Diophantine approximations of integer multiples of an arbitrary element $\alpha\in\mathbb{R}$.

==> geogebra_javascript.js <==
function ggbOnInit() {}
